A Linearly Convergent Douglas-Rachford Splitting Solver for Markovian Information-Theoretic Optimization Problems

In this work, we propose solving the Information bottleneck (IB) and Privacy Funnel (PF) problems with Douglas-Rachford Splitting methods (DRS). We study a general Markovian information-theoretic Lagrangian that includes IB and PF into a unified framework. We prove the linear convergence of the proposed solvers using the Kurdyka-{\L}ojasiewicz inequality. Moreover, our analysis is beyond IB and PF and applies to any convex-weakly convex pair objectives. Based on the results, we develop two types of linearly convergent IB solvers, with one improves the performance of convergence over existing solvers while the other can be independent to the relevance-compression trade-off. Moreover, our results apply to PF, yielding a new class of linearly convergent PF solvers. Empirically, the proposed IB solvers IB obtain solutions that are comparable to the Blahut-Arimoto-based benchmark and is convergent for a wider range of the penalty coefficient than existing solvers. For PF, our non-greedy solvers can characterize the privacy-utility trade-off better than the clustering-based greedy solvers.

==> rev_figs/niter_versus_beta_pf_syn.m <==
clear;clc;close all;
pycx = [
    0.9 0.08 0.40;
    0.025 0.82 0.05;
    0.075 0.10 0.55];
px = [1/3;1/3;1/3];
pxy=  (pycx.* px')';
py = sum(pxy,1)';

mixy = sum(pxy.*log(pxy./py'./px),'all');

struct_admmms_r1000 = load('pf_admmms_syn_r1000_c12800_si400e-03.mat');
struct_admmms_r1618 = load('pf_admmms_syn_r1618_c6400_si200e-03.mat');
struct_admmms_r2000 = load("pf_admmms_syn_r2000_c3200_si100e-02.mat");
struct_logadmm = load('pf_logadmm_syn_r1000_c3200_si400e-02.mat');
struct_admmenc = load("pf_admmenc_syn_r1000_c12800_si100e-02_1.mat");

result_admmms_r1000 = struct_admmms_r1000.results_array;
result_admmms_r1618 = struct_admmms_r1618.results_array;
result_admmms_r2000 = struct_admmms_r2000.results_array;
result_logadmm = struct_logadmm.results_array;
result_admmenc = struct_admmenc.results_array;
% select convergent cases
sel_nz = 3;
% header
% beta, nz, conv, niter, mizx, mizy, entz, randomscheme
sel_idx = result_admmms_r1000(:,3) ==1 & result_admmms_r1000(:,2)==sel_nz;
selected_adms_r1000 = result_admmms_r1000(sel_idx,:);

sel_idx = result_admmms_r1618(:,3)==1 & result_admmms_r1618(:,2)==sel_nz;
selected_adms_r1618 = result_admmms_r1618(sel_idx,:);

sel_idx = result_admmms_r2000(:,3) ==1 & result_admmms_r2000(:,2)==sel_nz;
selected_adms_r2000 = result_admmms_r2000(sel_idx,:);

sel_idx = result_logadmm(:,3) ==1 & result_logadmm(:,2) ==sel_nz;
selected_logadmm  = result_logadmm(sel_idx,:);

sel_idx = result_admmenc(:,3)==1 & result_admmenc(:,2) == sel_nz;
selected_admmenc = result_admmenc(sel_idx,:);

% info plane
% info_adms_r1000 = cleanupInfoPF(selected_adms_r1000(:,5:6));
% info_adms_r1618 = cleanupInfoPF(selected_adms_r1618(:,5:6));
% info_adms_r2000 = cleanupInfoPF(selected_adms_r2000(:,5:6));
% 
% % low res
% evy_adms_r1000 = reducedResInfo(info_adms_r1000,4);
% evy_adms_r1618 = reducedResInfo(info_adms_r1618,4);
% evy_adms_r2000 = reducedResInfo(info_adms_r2000,4);
%% plotting infoplane
% figure configuration
fs_label = 24;
fs_legend = 18;
fs_tick=16;
% marker list
ms= 20.0;
lw=2.0;
% color 
% BA-black
% HG-blue
% MV-Red
% ADMM-VI-megenta
%
%nats2bits = log2(exp(1));
%mixy_bits = mixy*nats2bits;
fig = figure; hold on; grid on;
scatter(selected_adms_r1000(:,1),selected_adms_r1000(:,4),ms,'b','DisplayName','$ADMM$','Marker','o');
scatter(selected_adms_r1618(:,1),selected_adms_r1618(:,4),ms,'r','DisplayName','$DRS$','Marker','s');
scatter(selected_adms_r2000(:,1),selected_adms_r2000(:,4),ms,'k','DisplayName','$PRS$','Marker','^');
%scatter(selected_logadmm(:,1),selected_logadmm(:,4),ms,'m','DisplayName','$Log-ADMM$','Marker','*');
scatter(selected_admmenc(:,1),selected_admmenc(:,4),ms,'m','DisplayName','$ADMM-VI$','Marker','*');
xlabel('$\beta$','Interpreter','latex','FontSize',fs_label);
ylabel('Number of Iterations','Interpreter','latex','FontSize',fs_label);
legend('Interpreter','latex','FontSize',fs_legend,'Location','northwest');
xlim([0.5,10.0])
ax = gca;
ax.FontSize = fs_tick;
xlim([1,10.0]);
set(gca,'yscale','log');
set(gca,'xscale','log');
saveas(fig,"pf_niter_beta_syn_nz4.eps",'epsc2');

%% helper function
function [clean_info] =cleanupInfoPF(raw_info)
    holdstruct = struct();
    for idx = 1 : length(raw_info)
        tmp_mizx = raw_info(idx,1);
        tmp_mizy = raw_info(idx,2);
        str_mizx = sprintf("%.2f",tmp_mizx);
        key_mizx = "h"+strrep(str_mizx,'.','d');
        if isfield(holdstruct,key_mizx)
            if holdstruct.(key_mizx) > tmp_mizy
                holdstruct.(key_mizx) = tmp_mizy;
            end
        else
            holdstruct.(key_mizx) = tmp_mizy;
        end
    end
    % from struct to array
    %unsrt_clean_info = [];
    %fiename = fieldnames(holdstruct);
    %for idx = 1 : length(fiename)
    %    mizx_key = strrep(strrep(fiename{idx},'h',''),'d','.');
    %    tmp_mizx = str2double(mizx_key);
    %    tmp_mizy = holdstruct.(fiename{idx});
    %    unsrt_clean_info = [unsrt_clean_info; [tmp_mizx,tmp_mizy]];
    %end
    %[srt_ele,srt_idx] = sort(unsrt_clean_info(:,1));
    %clean_info=unsrt_clean_info(srt_idx,:);
    clean_info = struct2Info(holdstruct);
end

function [info_array] = struct2Info(struct_all)
    info_array = [];
    fienames = fieldnames(struct_all);
    for idx = 1 : length(fienames)
        tex_mizx = strrep(strrep(fienames{idx},'h',''),'d','.');
        tmp_mizx = str2double(tex_mizx);
        tmp_mizy = struct_all.(fienames{idx});
        info_array = [info_array; [tmp_mizx,tmp_mizy]]; 
    end
    [srt_val,srt_idx] = sort(info_array(:,1));
    info_array = info_array(srt_idx,:);
end
% for further reduction
function [lowres_info] = reducedResInfo(raw_info,evy)
    mizx_range = 0:0.01:max(raw_info(:,1))+0.01;
    filled_struct = struct();
    for idx = 1 : length(mizx_range)
        tmp_mizx = mizx_range(idx);
        tex_mizx = sprintf('%.2f',tmp_mizx);
        skey = "h"+strrep(tex_mizx,".","d");
        filled_struct.(skey) = 9999999999999;
    end
    for idx = 1 : length(raw_info)
        tex_mizx = sprintf('%.2f',raw_info(idx,1));
        skey = "h"+strrep(tex_mizx,".","d");
        if filled_struct.(skey) >raw_info(idx,2)
            filled_struct.(skey)= raw_info(idx,2);
        end
    end
    filled_array = struct2Info(filled_struct);
    evy_info = everyResInfo(filled_array,evy);
    sel_idx = evy_info(:,2) <= max(raw_info(:,2));
    lowres_info = evy_info(sel_idx,:);
end

function [evy_info] = everyResInfo(raw_info,evy)
    idxcnt =0;
    evy_info = [];
    while idxcnt < length(raw_info)
        curlen = min(length(raw_info)-idxcnt,evy);
        tmp_cmp = raw_info(idxcnt+1:idxcnt+curlen,:);
        [minval,minidx] = min(tmp_cmp(:,2));
        evy_info=[evy_info;tmp_cmp(minidx,:)];
        idxcnt = idxcnt + curlen;
    end
end

==> rev_figs/plot_niter_gamma_syn.m <==
clc;close all;clear;

pycx = [
    0.9 0.08 0.40;
    0.025 0.82 0.05;
    0.075 0.10 0.55];
px = [1/3;1/3;1/3];
pxy=  (pycx.* px')';
py = sum(pxy,1)';

mixy = sum(pxy.*log(pxy./py'./px),'all');

struct_admm1ms = load("ib_admm1ms_syn_r1618_c1600_si100e-02.mat");
%struct_admm2ms= load("ib_syn_admm2ms_r10_c16_si100e-02.mat");
struct_admm2ms = load('ib_admm2ms_syn_r1618_c12800_si400e-03_1.mat');
struct_ba= load("ib_ba_syn_r1000_c800_si100e-02.mat");
struct_admmdec = load("ib_admmdec_syn_r1000_c6400_si100e-02.mat");
%% get the full results
results_admm1ms = struct_admm1ms.results_array;
results_admm2ms = struct_admm2ms.results_array;
results_ba = struct_ba.results_array;
results_admmdec = struct_admmdec.results_array;

% header
% beta, niter, conv, mizx, mizy, entz, init_scheme, nz

% only consider random start
% only consider convergent cases?
sel_idx = results_admm1ms(513:1024,3) ==1  & results_admm1ms(513:1024,7)==0;
selected_admm1ms = results_admm1ms(sel_idx,:);

sel_idx = results_ba(:,3) ==1 & results_ba(:,7)==0 & results_ba(:,8)==3;
selected_ba = results_ba(sel_idx,:);

sel_idx = results_admmdec(:,3)==1 & results_admmdec(:,7)==0 & results_admmdec(:,8)==3;
selected_admmdec = results_admmdec(sel_idx,:);

sel_idx = results_admm2ms(:,3) ==1 & results_admm2ms(:,7) ==0 & results_admm2ms(:,8) ==3;
selected_admm2ms = results_admm2ms(sel_idx,:);

niter_info_admm1ms = parseNiter(selected_admm1ms);
niter_info_ba = parseNiter(selected_ba);
niter_info_admmdec= parseNiter(selected_admmdec);
niter_info_admm2ms = parseNiter(selected_admm2ms);
%% plotting niter versus gamma
% figure configurations
fs_lab = 24;
fs_legend = 16;
fs_tick =16;
ms=60;
lw = 2.0;

 fig = figure; hold on; grid on;
 plot(1./niter_info_admm2ms(:,1),niter_info_admm2ms(:,2),'Color','r','Marker','^','LineStyle',':','LineWidth',lw,'MarkerSize',8,'DisplayName','Solver II')
 plot(1./niter_info_admm1ms(:,1),niter_info_admm1ms(:,2),'Color','b','Marker','s','LineStyle',":","LineWidth",lw,'MarkerSize',8,'DisplayName','Solver I');
 %plot(1./niter_info_admmdec(:,1),niter_info_admmdec(:,2),'Color','r','Marker','s','LineStyle',":",'LineWidth',lw,'MarkerSize',8,'DisplayName','ADMM-VI'); 
 plot(1./niter_info_ba(:,1),niter_info_ba(:,2),'Color','k','Marker','*','LineStyle',':','LineWidth',lw,'MarkerSize',8,'DisplayName','BA');
 xlabel('$\gamma$','FontSize',fs_lab,'Interpreter','latex');
 ylabel("Number of iterations",'FontSize',fs_lab,'Interpreter','latex');
 set(gca,'xscale','log');
 set(gca,'yscale','log');
 legend('Interpreter','latex','FontSize',fs_legend,'Location','best');
 ax= gca;
 ax.FontSize= fs_tick;
 xlim([0.2,1.0]);
% saveas(fig,"conv_ib_syn_niter_gamma.eps",'epsc2');

%% helper function
function [niter_info] = parseNiter(selected_array)
result_str = struct();
niter_info = [];
for idx = 1 : length(selected_array)
    tmp_beta = selected_array(idx,1);
    skey = sprintf("%.3f",tmp_beta);
    key_tex = "h"+strrep(skey,'.','d');
    if isfield(result_str,key_tex)
        % do nothing
    else
        result_str.(key_tex) = 1;
        sel_idx = selected_array(:,1) == tmp_beta;
        niter_mean = mean(selected_array(sel_idx,2),'all');
        niter_std = std(selected_array(sel_idx,2));
        niter_min = min(selected_array(sel_idx,2));
        niter_max = max(selected_array(sel_idx,2));
        niter_info = [niter_info; [tmp_beta,niter_mean,niter_std,niter_min,niter_max]];
        [srt_val, srt_idx] = sort(niter_info(:,1));
    end
    
end
niter_info = niter_info(srt_idx,:);
end
